On optimization of heterogeneous materials for enhanced resistance to bulk fracture

We propose a novel approach to optimize the design of heterogeneous materials, with the goal of enhancing their effective fracture toughness under mode-I loading. The method employs a Gaussian processes-based Bayesian optimization framework to determine the optimal shapes and locations of stiff elliptical inclusions within a periodic microstructure in two dimensions. To model crack propagation, the phase-field fracture method with an efficient interior-point monolithic solver and adaptive mesh refinement, is used. To account for the high sensitivity of fracture properties to initial crack location with respect to heterogeneities, we consider multiple cases of initial crack and optimize the material for the worst-case scenario. We also impose a minimum clearance constraint between the inclusions to ensure design feasibility. Numerical experiments demonstrate that the method significantly improves the fracture toughness of the material compared to the homogeneous case.

==> data/initial_crack/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

from figureformat import *


plt.rcParams.update(tex_fonts)

fig, axs = plt.subplots(1, 2, figsize=set_size(width="article", fraction=1., subplots=(1, 2)))

# ax2 = axs[1].twinx()

w = ["(a)", "(b)", "(c)", "(d)"]

for i, label in enumerate(w):
    stats = np.loadtxt(f"stats_{i+1}.txt")
    axs[0].plot(stats[:, 1], stats[:, 3], markersize=0.5, linewidth=0.5, label=label)
    axs[1].plot(stats[:, 1], stats[:, 9], markersize=0.5, linewidth=0.5)

    # ax2.plot(stats[:, 10], "-o", markersize=0.5, linewidth=0.1)

# ax.set_ylim(0.06)
axs[0].set_xlim(0, 1.50)

axs[0].set_xlabel(r"$t$")
axs[0].set_ylabel(r"J-integral")
axs[1].set_ylabel(r"Macroscopic crack length")

axs[1].set_xlabel(r"$t$")
axs[1].set_xlim(0, 1.50)
axs[1].axhline(1.5, linestyle="--", c="k", linewidth=0.5)
axs[1].axhline(4., linestyle="--", c="k", linewidth=0.5)
axs[1].axhspan(1.5, 4., color="gray", alpha=0.2)

axs[0].legend(loc="upper center", bbox_to_anchor=(1.08, 1.2), fancybox=True, ncol=4)

plt.savefig("j_integral_initial_crack.pdf", bbox_inches="tight", pad_inches=0)


==> data/optimization_d9/plot_objective.py <==
import numpy as np
import matplotlib.pyplot as plt
import sys

from figureformat import *


plt.rcParams.update(tex_fonts)

fig, ax = plt.subplots(1, 1, figsize=set_size(width="cas-sc", fraction=0.5, golden_ratio=0.8))

data = np.loadtxt("y.dat")

samples = np.arange(1, len(data)+1)

it = np.arange(0, len(data))
wc = np.min(data, axis=1)
ax.plot(samples, np.maximum.accumulate(wc), linewidth=1, c="orange", label="current best")
ax.scatter(samples, wc, s=2, label="observations")

ax.set_xlabel("\# evaluations")
ax.set_ylabel("Objective")

# ax.set_xticks(np.arange(0, 100, 5), minor=True)
# ax.set_xticks(np.arange(0, 100, 20), minor=False)

ax.axvline(20, c="k", linestyle="--", linewidth=1)
ax.grid(axis="both", which="both", alpha=0.2)

ax.legend(fancybox=True)

plt.savefig("convergence.pdf", bbox_inches="tight", pad_inches=0)


==> data/parametric_study_2d/plot.py <==
import numpy as np
import matplotlib.pyplot as plt
from figureformat import *

plt.rcParams.update(tex_fonts)

a = np.loadtxt("result.txt")

fig, axs = plt.subplots(
    1,
    4,
    figsize=set_size(
        width="thesis", fraction=1.0, subplots=(1, 4), golden_ratio=1.0
    ),
    sharex=True,
    sharey=True,
)

for j in range(4):
    sc = axs[j].scatter(
        np.rad2deg(a[j::4, 0]),
        np.rad2deg(a[j::4, 1]),
        c=a[j::4, 3],
        cmap="jet",
        s=0.5,
        # edgecolors="black",
        vmin=np.min(a[:, 3]),
        vmax=np.max(a[:, 3]),
    )
    axs[j].set_aspect("equal")
    axs[j].set_xticks([0.0, 90.0, 180.0])
    axs[j].set_yticks([0.0, 90.0, 180.0])
    if j == 3:

        fig.subplots_adjust(right=0.8)
        cbar_ax = fig.add_axes([0.81, 0.25, 0.02, 0.5])
        fig.colorbar(sc, cax=cbar_ax)
    axs[j].set_title(fr"$w={0.25*j}$")

    axs[j].set_xlabel(r"$\theta_1$")
axs[0].set_ylabel(r"$\theta_2$")
# axs[0].set_ylabel(r"$\theta_2$")
# axs[2].set_ylabel(r"$\theta_2$")

plt.savefig("landscape.pdf", bbox_inches="tight", pad_inches=0)


==> figures/optimization_d9/plot_crack.py <==
import matplotlib.pyplot as plt
from matplotlib.colors import Normalize
from matplotlib.colors import ListedColormap
import pyvista as pv
import numpy as np

from figureformat import *

plt.rcParams.update(tex_fonts)


def smooth_max(z, w=1.0):
    # y = (z - z.min()) / (z.max() - z.min())
    y = z
    alpha = 50.0
    sm = np.sum(w * y * np.exp(alpha * y)) / np.sum(w * np.exp(alpha * y))
    # sm = z.min() + sm * (z.max() - z.min())
    return sm


def smooth_min(z):
    # y = (z - z.min()) / (z.max() - z.min())
    y = z
    alpha = -15.0
    sm = np.sum(y * np.exp(alpha * y)) / np.sum(np.exp(alpha * y))
    # sm = z.min() + sm * (z.max() - z.min())
    # return np.min(z)
    return sm


def read_objective_value(stats):
    # assert stats[-1, 9] >= 80.0
    j_integral = stats[:, 3]
    crack_tip_pos = stats[:, 9]
    xl = 50.0
    xu = 80.0
    z = np.linspace(xl, xu, 200)
    f_z = np.interp(z, crack_tip_pos, j_integral)
    result = smooth_max(f_z)
    # result = np.max(f_z)
    # result = j_integral[0]
    return result


# n = 100
# w = 1900
# h = 1000

factor = 5
npx = 280 * factor
npy = 160 * factor


colors = np.zeros((1000, 4))
colors[:, 0] = np.linspace(0.0, 1.0, 1000)
colors[:, 3] = 1.0
cmap = ListedColormap(colors)


nx = 1
nw = 4

# xws = np.loadtxt("xw_train.txt")

Gc_num = 1.0 + 0.4 / np.sqrt(2.0) / np.pi

fig, axs = plt.subplots(
    nx,
    3,
    figsize=set_size(
        width="thesis",
        fraction=1,
        subplots=(nx, 1),
        golden_ratio=0.15,
    ),
    sharey="col",
    sharex="col",
)

axs = np.reshape(axs, (1, -1))

print("here")
start = 0
for i in range(0, nx):
    imgs = []

    p = pv.Plotter(off_screen=True)
    grid = pv.read(f"solution_{0}.vtk")

    p.add_mesh(
        grid,
        scalars="material_id",
        smooth_shading=True,
        reset_camera=True,
        cmap=cmap,
        # clim=[0.0, 1.0],
        interpolate_before_map=True,
        style="surface",
    )

    p.set_background(color="white")
    p.remove_scalar_bar()
    p.view_xy()
    p.reset_camera()
    p.camera.zoom("tight")
    p.window_size = [npx, npy]

    mat = p.screenshot(return_img=True)[:, :, 0]

    # mat = np.where(mat > 100.0, 1.0, 0.0)
    print(mat.min(), mat.max())

    # axs[i, 0].invert_yaxis()
    peak_jintegral = np.empty(nw)

    for j in range(nw):

        stats = np.loadtxt(
            f"solution_statistics_{j}.dat"
        )

        # dy = xws[nw * (start + i) + j, -2]
        # w = xws[nw * (start + i) + j, -1]
        dy = 10.86
        w = 0.25 * j

        p = pv.Plotter(off_screen=True)
        grid = pv.read(f"solution_{j}.vtk")

        p.add_mesh(
            grid,
            scalars="d",
            smooth_shading=True,
            reset_camera=True,
            cmap=cmap,
            clim=[0.0, 1.0],
            interpolate_before_map=True,
            style="surface",
        )

        p.set_background(color="white")
        p.remove_scalar_bar()
        p.view_xy()
        p.reset_camera()
        p.camera.zoom("tight")
        p.window_size = [npx, npy]

        img = p.screenshot(return_img=True)[:, :, 0]
        img = np.where(img > 1.0, 1.0, 0.0)
        img_masked = np.ma.masked_array(img, img < 0.5)

        x = np.linspace(-20.0, 120.0, npx)
        y = np.linspace(-30.0 - w * dy, 50.0 - w * dy, npy)
        x, y = np.meshgrid(x, y, indexing="xy")

        # x = np.ma.masked_array(x, img > 0.5)
        # y = np.ma.masked_array(y, img > 0.5)

        colors = ["Greys", "Greens", "Purples", "Reds"]

        if j == 0:
            axs[i, 0].pcolormesh(
                x,
                y,
                mat,
                cmap=plt.cm.Reds,
                vmin=0.0,
                vmax=1.0,
                alpha=0.3,
            )
        axs[i, 0].pcolormesh(
            x, y, img_masked, cmap=colors[j], vmin=0.0, vmax=1.2, alpha=1.0
        )
        colors = ["black", "green", "purple", "red"]
        axs[i, 1].plot(
            stats[:, 1], stats[:, 3], color=colors[j], label=w, linewidth=0.7
        )
        axs[i, 2].plot(
            stats[:, 1], stats[:, 9], color=colors[j], label=w, linewidth=0.7
        )
        axs[i, 2].plot(
            stats[:, 1],
            50.0 * stats[:, 1],
            linestyle="--",
            color="black",
            linewidth=0.5,
        )

        axs[i, 0].set_yticks([-20, -5, 10])
        axs[i, 0].set_yticklabels([0, 15, 30])

        peak_jintegral[j] = read_objective_value(stats)

    axs[i, 1].axhline(Gc_num, linestyle="--", linewidth=0.5, color="black")

    axs[i, 1].axhline(
        smooth_min(peak_jintegral), linestyle="-.", linewidth=0.5, color="black"
    )
    # for jint in peak_jintegral:
    #     axs[i, 1].axhline(jint, linewidth=0.1, color="orange")

    axs[i, 0].set_xlim(0.0, 80.0)
    # axs[i, 2].set_xlim(0.0, 1.5)
    axs[i, 0].set_ylim(-20.0, 20.0)
    axs[i, 2].set_ylim(0.0, 80.0)
    axs[i, 2].set_yticks([0.0, 40.0, 80.0])
    axs[i, 2].set_xlim(0.0, 1.8)
    axs[i, 1].set_xlim(0.0, 1.8)
    axs[i, 1].set_ylim(0.8)
    # axs[i, 0].set_xticks([])
    # axs[i, 0].set_yticks([])
    axs[i, 0].set_aspect("equal")
    axs[i, 1].grid("both", linewidth=0.1)
    axs[i, 2].grid("both", linewidth=0.1)

axs[0, 0].set_title("Crack pattern")
axs[0, 1].set_title("J-integral")
axs[0, 2].set_title("Macroscopic crack length")


axs[-1, 1].set_xlabel("$t$")
axs[-1, 2].set_xlabel("$t$")

print("Finished")

plt.savefig("crack_best.png", bbox_inches="tight", pad_inches=0.0, dpi=600)
# plt.cla()
# plt.clf()
# plt.close()
# plt.show()
# p.show()


==> figures/optimization_d9/plot_objective.py <==
import numpy as np
import matplotlib.pyplot as plt

from figureformat import *

plt.rcParams.update(tex_fonts)

a = np.loadtxt("f_x_train.txt")
it = np.arange(0, len(a))


fig, ax = plt.subplots(1, 1, figsize=set_size(width="thesis", fraction=0.5))


def objective(samples, X=None):

    alpha = -15.0
    values = np.sum(samples * np.exp(alpha * samples), axis=-1) / np.sum(
        np.exp(alpha * samples), axis=-1
    )

    return values


wc = np.max(a, axis=1)

obj = -objective(-a)

obj[:34] = np.sort(obj[:34])

ax.plot(
    np.arange(1, len(obj) + 1),
    -np.minimum.accumulate(obj),
    markerfacecolor=None,
    markeredgewidth=0.1,
    markersize=1,
    linewidth=1,
)

ax.set_xlabel("Number of samples")
ax.set_ylabel("Objective")
ax.grid("both", linewidth=0.1)

plt.savefig("convergence.pdf", bbox_inches="tight", pad_inches=0)


==> figures/parametric_study_position/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

from figureformat import *

plt.rcParams.update(tex_fonts)

y1 = np.loadtxt("obj_small.txt")
y2 = np.loadtxt("obj_big.txt")

x1 = np.loadtxt("cs_small.txt")
x2 = np.loadtxt("cs_big.txt")


fig, ax = plt.subplots(1, 1, figsize=set_size(width="thesis", fraction=0.5))

ax.plot(x1[::4, 0], -y1, "-o", markersize=2, linewidth=0.5, label="Setup A")
ax.plot(x2[::4, 0], -y2, "-o", markersize=2, linewidth=0.5, label="Setup B")

ax.grid("both", linewidth=0.1)
ax.set_xlabel(r"$x_1$")
ax.set_ylabel("Objective")

ax.legend()

plt.savefig("landscape.pdf", bbox_inches="tight", pad_inches=0)


==> figures/pf_models.py <==
import numpy as np
import matplotlib.pyplot as plt

from figureformat import *

plt.rcParams.update(tex_fonts)


l = 1.0

h = 0.3


def AT2(x):
    return np.exp(-np.abs(x) / l)


def AT1(x):
    w = (1.0 - np.abs(x) / (2.0 * l)) ** 2
    return np.where(np.abs(x) < 2.0 * l, w, 0.0)


def Wu(x):
    w = 1.0 - np.sin(np.abs(x) / l)
    return np.where(np.abs(x) < np.pi / 2.0 * l, w, 0.0)


def tangent(x):
    w = 1.0 - np.abs(x) / l
    return w


def discrete(f, x):
    return np.where(x > 0.0, f(x), np.where(x < -h, f(x + h), 1.0))


fig = plt.figure(
    figsize=set_size(width="thesis", fraction=0.6, golden_ratio=0.5)
)
ax = fig.add_subplot()

x = np.linspace(-l, 5.0, 1000)
ax.plot(x, discrete(AT2, x), label=r"\texttt{AT-2}")
ax.plot(x, discrete(AT1, x), label=r"\texttt{AT-1}")
ax.plot(x, discrete(Wu, x), label=r"\texttt{PF-CZM}")


x = np.linspace(0.0, 1.0, 100)
ax.plot(x, tangent(x), linestyle="--", color="k", linewidth=0.5)

ax.legend(fancybox=False)


ax.set_xticks(
    [
        # -2.0, -np.pi / 2, -1.0,
        -h / l,
        0.0,
        1.0,
        np.pi / 2,
        2.0,
    ]
)
ax.set_xticklabels(
    [
        # r"$-2$",
        # r"$-\frac{\pi}{2}$",
        # r"$-1$",
        r"$-\frac{h}{\epsilon}$",
        r"$0$",
        r"$1$",
        r"$\pi / 2$",
        r"$2$",
    ]
)

ax.set_yticks(
    [
        1.0,
    ],
)

# Move left y-axis and bottim x-axis to centre, passing through (0,0)
ax.spines["left"].set_position("zero")
ax.spines["bottom"].set_position("zero")

# Eliminate upper and right axes
ax.spines["right"].set_color("none")
ax.spines["top"].set_color("none")

# Show ticks in the left and lower axes only
ax.xaxis.set_ticks_position("bottom")
ax.yaxis.set_ticks_position("left")

ax.set_xlabel(r"$x/\epsilon$")
ax.set_ylabel(r"$\alpha(x/\epsilon)$", rotation=0)
ax.yaxis.set_label_coords(0.2, 1.05)


ax.set_yticklabels(
    [
        1,
    ],
    position=(0.4, 0),
)

ax.plot(
    -h / l * np.ones(2),
    np.linspace(0.0, 1.0, 2),
    linestyle="dotted",
    linewidth=0.5,
    color="k",
)
# fig.tight_layout()

plt.savefig("pf_models.pdf", bbox_inches="tight", pad_inches=0.1)
# plt.show()


==> figures/phase_field_profile_wu.py <==
import numpy as np
import matplotlib.pyplot as plt

from figureformat import *

plt.rcParams.update(tex_fonts)


l = 1.0

h = 0.


def AT2(x):
    return np.exp(-np.abs(x) / l)


def AT1(x):
    w = (1.0 - np.abs(x) / (2.0 * l)) ** 2
    return np.where(np.abs(x) < 2.0 * l, w, 0.0)


def Wu(x):
    w = 1.0 - np.sin(np.abs(x) / l)
    return np.where(np.abs(x) < np.pi / 2.0 * l, w, 0.0)


def tangent(x):
    w = 1.0 - np.abs(x) / l
    return w


def discrete(f, x):
    return np.where(x > 0.0, f(x), np.where(x < -h, f(x + h), 1.0))


fig = plt.figure(
    figsize=set_size(width="thesis", fraction=0.6, golden_ratio=0.5)
)
ax = fig.add_subplot()

x = np.linspace(-2., 2.0, 1000)
# ax.plot(x, discrete(AT2, x), label=r"\texttt{AT-2}")
# ax.plot(x, discrete(AT1, x), label=r"\texttt{AT-1}")
ax.plot(x, discrete(Wu, x), label="damage profile")


x = np.linspace(0.0, 1.0, 100)
ax.plot(x, tangent(x), linestyle="--", color="k", linewidth=0.5)
ax.plot(-x, tangent(x), linestyle="--", color="k", linewidth=0.5)

ax.legend(fancybox=False)


ax.set_xticks(
    [
        # -2.0, -np.pi / 2, -1.0,
        # -h / l,
        -np.pi / 2,
        -1.0,
        0.0,
        1.0,
        np.pi / 2,
        # 2.0,
    ]
)
ax.set_xticklabels(
    [
        # r"$-2$",
        # r"$-\frac{\pi}{2}$",
        # r"$-1$",
        # r"$-\frac{h}{\epsilon}$",
        r"$-\frac{\pi}{2}$",
        r"$-1$",
        r"$0$",
        r"$1$",
        r"$\frac{\pi}{2}$",
        # r"$2$",
    ]
)

ax.set_yticks(
    [
        1.0,
    ],
)

# Move left y-axis and bottim x-axis to centre, passing through (0,0)
ax.spines["left"].set_position("zero")
ax.spines["bottom"].set_position("zero")

# Eliminate upper and right axes
ax.spines["right"].set_color("none")
ax.spines["top"].set_color("none")

# Show ticks in the left and lower axes only
ax.xaxis.set_ticks_position("bottom")
ax.yaxis.set_ticks_position("left")

ax.set_xlabel(r"$x/\epsilon$")
ax.set_ylabel(r"$\alpha(x/\epsilon)$", rotation=0)
ax.yaxis.set_label_coords(0.5, 1.05)


ax.set_yticklabels(
    [
        1,
    ],
    position=(0.4, 0),
)

# ax.plot(
#     -h / l * np.ones(2),
#     np.linspace(0.0, 1.0, 2),
#     linestyle="dotted",
#     linewidth=0.5,
#     color="k",
# )
# fig.tight_layout()

plt.savefig("pf_profile_wu.pdf", bbox_inches="tight", pad_inches=0.05)
# plt.show()

